A comparison of Alpha Particle and Proton Beam Differential flow in Collisionally Young Solar Wind

In fast wind or when the local Coulomb collision frequency is low, observations show that solar wind minor ions and ion sub-populations flow with different bulk velocities. Measurements indicate that the drift speed of both alpha particles and proton beams with respect to the bulk or core protons rarely exceeds the local Alfv\'en speed, suggesting that a magnetic instability or other wave-particle process limits their maximum drift. We compare simultaneous alpha particle, proton beam, and proton core observations from instruments on the Wind spacecraft spanning over 20 years. In nearly collisionless solar wind, we find that the normalized alpha particle drift speed is slower than the normalized proton beam speed; no correlation between fluctuations in both species' drifts about their means; and a strong anti-correlation between collisional age and alpha-proton differential flow, but no such correlation with proton beam-core differential flow. Controlling for the collisional dependence, both species' normalized drifts exhibit similar statistical distributions. In the asymptotic, zero Coulomb collision limit, the youngest measured differential flows most strongly correlate with an approximation of the Alfv\'en speed that includes proton pressure anisotropy. In this limit and with this most precise representation, alpha particles drift at 67% and proton beam drift is approximately 105% of the local Alfv\'en speed. We posit that one of two physical explanations is possible. Either (1) an Alfv\'enic process preferentially accelerates or sustains proton beams and not alphas or (2) alpha particles are more susceptible to either an instability or Coulomb drag than proton beams.

==> run_sed.sh <==
# !/usr/bin/sh

# Run sed to address cleveref poorman option for submission.
# All \input files have been updated to remove poorman requirements.

sed -f Alterman2018.sed Alterman2018.tex > Alterman2018-processed.tex

